Inverse Consistency by Construction for Multistep Deep Registration

Inverse consistency is a desirable property for image registration. We propose a simple technique to make a neural registration network inverse consistent by construction, as a consequence of its structure, as long as it parameterizes its output transform by a Lie group. We extend this technique to multi-step neural registration by composing many such networks in a way that preserves inverse consistency. This multi-step approach also allows for inverse-consistent coarse to fine registration. We evaluate our technique on synthetic 2-D data and four 3-D medical image registration tasks and obtain excellent registration accuracy while assuring inverse consistency.

==> Figures/medical_figures-2/generate_medical_figures.py <==
import footsteps
footsteps.initialize()

import os

import icon_registration as icon
import icon_registration.test_utils
import icon_registration.losses as losses
import icon_registration.pretrained_models
from train_knee import make_net
import torch
import itk
import numpy as np
import icon_registration.itk_wrapper as itk_wrapper
import utils
import matplotlib.pyplot as plt

    
def savefig(name):
    plt.savefig(name + ".png", bbox_inches="tight", pad_inches = 0)
    #plt.show()
    plt.clf()
def render_pair(name, image_A, phi_AB, image_B, net):

    aspect="equal"
    
    def show(im, **kwargs):
        plt.axis('off')
        fig = plt.imshow(im, cmap="gray", aspect=aspect)
        fig.axes.get_xaxis().set_visible(False)
        fig.axes.get_yaxis().set_visible(False)
        plt.xticks([])
        plt.yticks([])

    composition = net.phi_BA(net.phi_AB_vectorfield)

    if "HCP" in name:
        show_old = show
        def show_new(image):
            show_old(image[::-1, ::-1])
        show = show_new
        net.phi_AB_vectorfield = 1-net.phi_AB_vectorfield.flip([2, 3, 4])
        composition = 1 - composition.flip([2, 3, 4])

    
    name = footsteps.output_dir + name
    iinterpolator = itk.LinearInterpolateImageFunction.New(image_A)
    
    warped_image_A = itk.resample_image_filter(
        image_A,
        transform=phi_AB,
        interpolator=iinterpolator,
        use_reference_image=True,
        reference_image=image_B,
    )
    viewname = "Plane1"
    show(image_A[100])
    savefig(name + viewname + "image_A")
    plt.contour(net.phi_AB_vectorfield.detach().cpu()[0, 1, 50], levels=np.linspace(0, 1, 30))
    plt.contour(net.phi_AB_vectorfield.detach().cpu()[0, 2, 50], levels=np.linspace(0, 1, 30))
    show(warped_image_A[100, ::2, ::2])
    savefig(name + viewname + "warped_image_A_grid")
    plt.contour(composition.detach().cpu()[0, 1, 50], levels=np.linspace(0, 1, 30))
    plt.contour(composition.detach().cpu()[0, 2, 50], levels=np.linspace(0, 1, 30))
    show(warped_image_A[100, ::2, ::2] * 0)
    savefig(name + viewname + "composition")
    
    show(warped_image_A[100])
    savefig(name + viewname + "warped_image_A")

    show(image_B[100])
    savefig(name + viewname + "image_B")

    if "OAI" in name:
        aspect = 2

    viewname = "Plane2"
    show(image_A[:, 100])
    savefig(name + viewname + "image_A")

    plt.contour(net.phi_AB_vectorfield.detach().cpu()[0, 0, :, 50], levels=np.linspace(0, 1, 30))
    plt.contour(net.phi_AB_vectorfield.detach().cpu()[0, 2, :, 50], levels=np.linspace(0, 1, 30))
    show(warped_image_A[::2, 100, ::2])
    savefig(name + viewname + "warped_image_A_grid")
    plt.contour(composition.detach().cpu()[0, 0, :, 50], levels=np.linspace(0, 1, 30))
    plt.contour(composition.detach().cpu()[0, 2, :, 50], levels=np.linspace(0, 1, 30))
    show(warped_image_A[::2, 100, ::2] * 0)
    savefig(name + viewname + "composition")

    show(warped_image_A[:, 100])
    savefig(name + viewname + "warped_image_A")

    show(image_B[:, 100])
    savefig(name + viewname + "image_B")

    
    viewname = "Plane3"
    show(image_A[:, :, 100])
    savefig(name + viewname + "image_A")

    plt.contour(net.phi_AB_vectorfield.detach().cpu()[0, 0, :, :, 50], levels=np.linspace(0, 1, 30))
    plt.contour(net.phi_AB_vectorfield.detach().cpu()[0, 1, :, :, 50], levels=np.linspace(0, 1, 30))
    show(warped_image_A[::2, ::2, 100])
    savefig(name + viewname + "warped_image_A_grid")

    plt.contour(composition.detach().cpu()[0, 0, :, :, 50], levels=np.linspace(0, 1, 30))
    plt.contour(composition.detach().cpu()[0, 1, :, :, 50], levels=np.linspace(0, 1, 30))
    show(warped_image_A[::2, ::2, 100]*0)
    savefig(name + viewname + "composition")
    show(warped_image_A[:, :, 100])
    savefig(name + viewname + "warped_image_A")

    show(image_B[:, :, 100])
    savefig(name + viewname + "image_B")


input_shape = [1, 1, 80, 192, 192]
net = make_net(input_shape)

weights_path = "results/multiscale_/network_weights_99900"

utils.log(net.regis_net.load_state_dict(torch.load(weights_path), strict=False))
net.eval()

with open("../ICON/training_scripts/oai_paper_pipeline/splits/test/pair_path_list.txt") as f:
    test_pair_paths = f.readlines()[:3]



dices = []
flips = []

for i, test_pair_path in enumerate(test_pair_paths):
    test_pair_path = test_pair_path.replace("playpen", "playpen-raid").split()
    test_pair = [itk.imread(path) for path in test_pair_path]
    test_pair = [
        (
            itk.flip_image_filter(t, flip_axes=(False, False, True))
            if "RIGHT" in path
            else t
        )
        for (t, path) in zip(test_pair, test_pair_path)
    ]
    image_A, image_B, segmentation_A, segmentation_B = test_pair

    #segmentation_A = itk_half_scale_image(segmentation_A)
    #segmentation_B = itk_half_scale_image(segmentation_B)

    phi_AB, phi_BA, loss = itk_wrapper.register_pair(
        net, image_A, image_B, finetune_steps=None, return_artifacts=True
    )

    ninterpolator = itk.NearestNeighborInterpolateImageFunction.New(segmentation_A)

    warped_segmentation_A = itk.resample_image_filter(
        segmentation_A,
        transform=phi_AB,
        interpolator=ninterpolator,
        use_reference_image=True,
        reference_image=segmentation_B,
    )
    
    
    render_pair(f"OAI{i}", image_A, phi_AB, image_B, net)
    
    mean_dice = utils.itk_mean_dice(segmentation_B, warped_segmentation_A)

    utils.log(mean_dice)
    utils.log(icon.losses.to_floats(loss))
    flips.append(loss.flips)

    dices.append(mean_dice)

utils.log("Mean DICE")
utils.log(np.mean(dices))
utils.log("Mean Flips")
utils.log(np.mean(flips))

import footsteps
import random
import argparse

import icon_registration as icon
import torch
import itk
import numpy as np
import icon_registration.itk_wrapper as itk_wrapper



def preprocess(image):
    #image = itk.CastImageFilter[itk.Image[itk.SS, 3], itk.Image[itk.F, 3]].New()(image)
    max_ = np.max(np.array(image))
    image = itk.shift_scale_image_filter(image, shift=0., scale = .9 / max_)
    #image = itk.clamp_image_filter(image, bounds=(0, 1))
    return image


input_shape = [1, 1, 130, 155, 130]
net = make_net(input_shape)

weights_path = "results/brain_marc_reg-5/network_weights_99900"
utils.log(net.regis_net.load_state_dict(torch.load(weights_path), strict=False))
net.eval()



dices = []

import glob
paths = glob.glob("/playpen-raid1/tgreer/Subcortical_Atlas_Fusion2/*WarpedLabels*")
atlas_registered = [p.split("/malf3")[-1].split("_")[0] for p in paths]

def get_sub_seg(n):
    path = f"/playpen-raid1/tgreer/Subcortical_Atlas_Fusion2/{n}_label.nii.gz"
    return itk.imread(path)

random.seed(1)
for i in range(3):
    n_A, n_B = (random.choice(atlas_registered) for _ in range(2))
    image_A, image_B = (preprocess(itk.imread(f"/playpen-raid2/Data/HCP/HCP_1200/{n}/T1w/T1w_acpc_dc_restore_brain.nii.gz")) for n in (n_A, n_B))

    #import pdb; pdb.set_trace()
    phi_AB, phi_BA = itk_wrapper.register_pair(net, image_A, image_B, finetune_steps=None)

    segmentation_A, segmentation_B = (get_sub_seg(n) for n in (n_A, n_B))

    interpolator = itk.NearestNeighborInterpolateImageFunction.New(segmentation_A)

    warped_segmentation_A = itk.resample_image_filter(
            segmentation_A, 
            transform=phi_AB,
            interpolator=interpolator,
            use_reference_image=True,
            reference_image=segmentation_B
            )
    
    render_pair(f"HCP{i}", image_A, phi_AB, image_B, net)
    
    mean_dice = utils.itk_mean_dice(segmentation_B, warped_segmentation_A)

    utils.log(mean_dice)

    dices.append(mean_dice)

utils.log("Mean DICE")
utils.log(np.mean(dices))


image_root = "/playpen-raid1/lin.tian/data/lung/dirlab_highres_350"
landmark_root = "/playpen-raid1/lin.tian/data/lung/reg_lung_2d_3d_1000_dataset_4_proj_clean_bg/landmarks/"

cases = [f"copd{i}_highres" for i in range(1, 11)]

weights_path = "results/lung_marc-2/network_weights_99900"
input_shape = [1, 1, 175, 175, 175]
net = make_net(input_shape)

utils.log(net.regis_net.load_state_dict(torch.load(weights_path), strict=False))
net.eval()

overall_1 = []
overall_2 = []
flips = []

for i, case in enumerate(cases[:3]):
    image_insp = itk.imread(f"{image_root}/{case}/{case}_INSP_STD_COPD_img.nii.gz")
    image_exp = itk.imread(f"{image_root}/{case}/{case}_EXP_STD_COPD_img.nii.gz")
    seg_insp = itk.imread(f"{image_root}/{case}/{case}_INSP_STD_COPD_label.nii.gz")
    seg_exp = itk.imread(f"{image_root}/{case}/{case}_EXP_STD_COPD_label.nii.gz")

    landmarks_insp = icon_registration.test_utils.read_copd_pointset(
        landmark_root + f"/{case.split('_')[0]}_300_iBH_xyz_r1.txt"
    )
    landmarks_exp = icon_registration.test_utils.read_copd_pointset(
        landmark_root + f"/{case.split('_')[0]}_300_eBH_xyz_r1.txt"
    )

    image_insp_preprocessed = (
        icon_registration.pretrained_models.lung_network_preprocess(
            image_insp, seg_insp
        )
    )
    image_exp_preprocessed = (
        icon_registration.pretrained_models.lung_network_preprocess(image_exp, seg_exp)
    )
    
    

    phi_AB, phi_BA, loss = icon_registration.itk_wrapper.register_pair(
        net,
        image_insp_preprocessed,
        image_exp_preprocessed,
        finetune_steps=None,
        return_artifacts=True,
    )
    
    render_pair(f"Dirlab{i}", image_insp_preprocessed, phi_AB, image_exp_preprocessed, net)
    
    dists = []
    for i in range(len(landmarks_exp)):
        px, py = (
            landmarks_insp[i],
            np.array(phi_AB.TransformPoint(tuple(landmarks_exp[i]))),
        )
    dists.append(np.sqrt(np.sum((px - py) ** 2)))
    utils.log(f"Mean error on {case}: ", np.mean(dists))
    overall_1.append(np.mean(dists))
    dists = []
    for i in range(len(landmarks_insp)):
        px, py = (
            landmarks_exp[i],
            np.array(phi_BA.TransformPoint(tuple(landmarks_insp[i]))),
        )
    dists.append(np.sqrt(np.sum((px - py) ** 2)))
    utils.log(f"Mean error on {case}: ", np.mean(dists))

    overall_2.append(np.mean(dists))

    utils.log("flips:", loss.flips)

    flips.append(loss.flips)


utils.log("overall:")
utils.log(np.mean(overall_1))
utils.log(np.mean(overall_2))
utils.log("flips:", np.mean(flips))
utils.log("flips / prod(imnput_shape", np.mean(flips) / np.prod(input_shape))

net_input_shape = [1, 1, 160, 144, 192]
net = make_net(net_input_shape)
weights_path = "/playpen-raid2/lin.tian/projects/ByConstructionICON/results/oasis_train/network_weights_70000"
utils.log(net.regis_net.load_state_dict(torch.load(weights_path), strict=True))
net.eval()

for JJ in range(3):
    image_A = itk.imread(f"evaluation_results/oasis_eval_dump-2/pair{JJ}imageA.nii.gz")
    image_B = itk.imread(f"evaluation_results/oasis_eval_dump-2/pair{JJ}imageB.nii.gz")

    #import pdb; pdb.set_trace()
    phi_AB, phi_BA = itk_wrapper.register_pair(net, image_A, image_B, finetune_steps=None)

    
    render_pair(f"OASIS{JJ}", image_A, phi_AB, image_B, net)


==> Figures/retina_multistep.py <==
# -*- coding: utf-8 -*-
"""Two Step ByConstructionICON.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1b4XHAJF0ageZwcLp7ZxiIsKKM-vMrmen
"""

!pip install icon-Registration hub elasticdeform

import icon_registration as icon
import icon_registration.data
import icon_registration.networks as networks
from icon_registration.config import device

import matplotlib.pyplot as plt
import numpy as np
import torch
import torchvision.utils

def get_dataset_triangles_noise(
    split=None, data_size=128, hollow=False, samples=6000, batch_size=128
):
    x, y = np.mgrid[0 : 1 : data_size * 1j, 0 : 1 : data_size * 1j]
    x = np.reshape(x, (1, data_size, data_size))
    y = np.reshape(y, (1, data_size, data_size))
    cx = np.random.random((samples, 1, 1)) * 0.3 + 0.4
    cy = np.random.random((samples, 1, 1)) * 0.3 + 0.4
    r = np.random.random((samples, 1, 1)) * 0.2 + 0.2
    theta = np.random.random((samples, 1, 1)) * np.pi * 2
    isTriangle = np.random.random((samples, 1, 1)) > 0.5

    triangles = np.sqrt((x - cx) ** 2 + (y - cy) ** 2) - r * np.cos(np.pi / 3) / np.cos(
        (np.arctan2(x - cx, y - cy) + theta) % (2 * np.pi / 3) - np.pi / 3
    )

    triangles = np.tanh(-40 * triangles)

    circles = np.tanh(-40 * (np.sqrt((x - cx) ** 2 + (y - cy) ** 2) - r))
    if hollow:
        triangles = 1 - triangles**2
        circles = 1 - circles**2

    images = isTriangle * triangles + (1 - isTriangle) * circles 

    images = images + np.random.randn(*images.shape) * .3

    ds = torch.utils.data.TensorDataset(torch.Tensor(np.expand_dims(images, 1)))
    d1, d2 = (
        torch.utils.data.DataLoader(
            ds,
            batch_size=batch_size,
            shuffle=True,
        )
        for _ in (1, 1)
    )
    return d1, d2



#ds, _ = icon_registration.data.get_dataset_mnist(split="train", number=5)
#ds, _ = icon_registration.data.get_dataset_triangles(split="train", hollow=True, data_size=30)
ds1, ds2 = icon_registration.data.get_dataset_retina(fixed_vertical_offset=None)#100

#ds, _ = get_dataset_triangles_noise(split="train", hollow=True, data_size=30)

sample_batch = next(iter(ds1))[0]
plt.imshow(torchvision.utils.make_grid(sample_batch[:12], nrow=4)[0])

import icon_registration as icon

class ICONSquaringVelocityField(icon.RegistrationModule):
   def __init__(self, net):
       super().__init__()
       self.net = net
       self.n_steps = 10

   def forward(self, image_A, image_B):
       velocityfield_delta_a = (
           self.net(image_A, image_B) 
           -self.net(image_B, image_A))/ 2**self.n_steps 
       velocityfield_delta = velocityfield_delta_a

       for _ in range(self.n_steps):
         velocityfield_delta = velocityfield_delta + self.as_function(
             velocityfield_delta)(velocityfield_delta + self.identity_map)
       def transform_AB(coordinate_tensor):
           coordinate_tensor = coordinate_tensor + self.as_function(velocityfield_delta)(coordinate_tensor)
           return coordinate_tensor

       velocityfield_delta2 = -velocityfield_delta_a

       for _ in range(self.n_steps):
         velocityfield_delta2 = velocityfield_delta2 + self.as_function(
             velocityfield_delta2)(velocityfield_delta2 + self.identity_map)
       def transform_BA(coordinate_tensor):
           coordinate_tensor = coordinate_tensor + self.as_function(velocityfield_delta2)(coordinate_tensor)
           return coordinate_tensor
       return transform_AB, transform_BA
  
class TwoStepInverseConsistent(icon.RegistrationModule):
  def __init__(self, phi, psi):
    super().__init__()
    self.netPhi = phi
    self.netPsi = psi
  def forward(self, image_A, image_B):
    root_phi_AB, root_phi_BA = self.netPhi(image_A, image_B)
    # image_A \circ root_phi_AB \circ root_phi_AB ~ image_B
    # phi_AB = root_phi_AB \circ root_phi_AB

    # image_A \circ root_phi_AB ~ image_B \circ root_phi_BA

    A_tilde = self.as_function(image_A)(root_phi_AB(self.identity_map))
    B_tilde = self.as_function(image_B)(root_phi_BA(self.identity_map))

    psi_AB, psi_BA = self.netPsi(A_tilde, B_tilde)

    # A_tilde \circ root_psi_AB ~ B_tilde \circ root_psi_BA

    # expand A_tilde

    # image_A \circ root_phi_AB \circ root_psi_AB ~ image_B \circ root_phi_BA \circ root_psi_BA

    # right compose with root_psi_AB

    # image_A \circ root_phi_AB \circ root_psi_AB \circ root_psi_AB ~ image_B \circ root_phi_BA \circ root_psi_BA \circ root_psi_AB

    # \circ root_psi_AB cancels \circ root_psi_BA on the right side

    # image_A \circ root_phi_AB \circ root_psi_AB \circ root_psi_AB ~ image_B \circ root_phi_BA

    # right compose with root_psi_AB, cancels on the right side again

    # image_A \circ root_phi_AB \circ root_psi_AB \circ root_psi_AB \circ root_phi_AB ~ image_B 

    #               ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    #               here is our final AB transform


    return (
        lambda coord: root_phi_AB(psi_AB(root_phi_AB(coord))),
        lambda coord: root_phi_BA(psi_BA(root_phi_BA(coord)))
    )

class UnwrapHalfwaynet(icon.RegistrationModule):
  def __init__(self, net):
    super().__init__()
    self.net = net
  def forward(self, image_A, image_B):
    AB, BA = self.net(image_A, image_B)
    return AB

def evaluate(net, prefix):
  net.similarity = icon.LNCC(sigma=5)
  net.train()
  net.to(device)

  optim = torch.optim.Adam(net.parameters(), lr=0.0005)
  curves = icon.train_datasets(net, optim, ds1, ds2, epochs=16)
  for i, name in enumerate(curves[0]._fields):

    plt.subplot(2, 3, i + 1)
    plt.plot([getattr(c, name) for c in curves])
    if name=="inverse_consistency_loss":
      name = "bending_energy_loss"
    plt.title(name)
  plt.tight_layout()
  plt.savefig(prefix + "MNIST_curves.pdf")
  plt.show()
  def show(tensor):
    plt.imshow(torchvision.utils.make_grid(tensor[:6], nrow=3)[0].cpu().detach())
    plt.xticks([])
    plt.yticks([])
  image_A = next(iter(ds1))[0].to(device)[:6]
  image_B = next(iter(ds2))[0].to(device)[:6]
  with torch.no_grad():
    print(net(image_A, image_B))
    try:
      net.prepare_for_viz(image_A, image_B)
    except:
      pass
  plt.subplot(2, 2, 1)
  plt.title("Moving Images")
  show(image_A)
  plt.subplot(2, 2, 2)
  plt.title("Fixed Images")
  show(image_B)
  plt.subplot(2, 2, 3)
  plt.title("Warped Images")
  show(net.warped_image_A)
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[0].cpu().detach())
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[1].cpu().detach())
  plt.subplot(2, 2, 4)
  plt.title("Difference Images")
  show(net.warped_image_A - image_B)
  plt.tight_layout()
  plt.savefig(prefix + "MNIST.pdf")
  plt.show()
  plt.title("Detail of deformations")

  show(net.warped_image_A * 0)
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[0].cpu().detach(), levels=np.linspace(0, 1, 35))
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[1].cpu().detach(), levels=np.linspace(0, 1, 35))
  plt.savefig(prefix + "MNIST_deformations.pdf")
  plt.show()
  plt.title("Composition of A->B and B->A transforms")
  plt.contour(net.phi_AB(net.phi_BA(net.identity_map))[0, 0].cpu().detach(), levels=35)
  plt.contour(net.phi_AB(net.phi_BA(net.identity_map))[0, 1].cpu().detach(), levels=35)
  plt.savefig(prefix + "MNIST composition.pdf")
  return curves

lmbda = 0.001

inner_net = ICONSquaringVelocityField(networks.tallUNet2(dimension=2))
inner_net2 = ICONSquaringVelocityField(networks.tallUNet2(dimension=2))
inner_net3 = ICONSquaringVelocityField(networks.tallUNet2(dimension=2))

threestep_consistent_net = icon.losses.BendingEnergyNet(
    UnwrapHalfwaynet(
        TwoStepInverseConsistent(inner_net, 
             TwoStepInverseConsistent(inner_net2, inner_net3))
    )
    , icon.ssd, lmbda=lmbda)
threestep_consistent_net.assign_identity_map(sample_batch.shape)
threestep_consistent_curves = evaluate(threestep_consistent_net, "")

inner_net = ICONSquaringVelocityField(networks.tallUNet2(dimension=2))
inner_net2 = ICONSquaringVelocityField(networks.tallUNet2(dimension=2))

twostep_consistent_net = icon.losses.BendingEnergyNet(
    UnwrapHalfwaynet(
        TwoStepInverseConsistent(inner_net, inner_net2)
    )
    , icon.ssd, lmbda=lmbda)
twostep_consistent_net.assign_identity_map(sample_batch.shape)
twostep_consistent_curves = evaluate(twostep_consistent_net, "")

onestep_consistent_net = ICONSquaringVelocityField(networks.tallUNet2(dimension=2))

onestep_consistent_net = icon.losses.BendingEnergyNet(
    UnwrapHalfwaynet(
        onestep_consistent_net
    )
    , icon.ssd, lmbda=lmbda)
onestep_consistent_net.assign_identity_map(sample_batch.shape)
onestep_consistent_curves = evaluate(onestep_consistent_net, "")

inner_net = icon.network_wrappers.SquaringVelocityField(networks.tallUNet2(dimension=2))
inner_net2 = icon.network_wrappers.SquaringVelocityField(networks.tallUNet2(dimension=2))

regular_net = icon.losses.BendingEnergyNet(
        icon.TwoStepRegistration(inner_net, inner_net2)
    , icon.ssd, lmbda=lmbda)
regular_net.assign_identity_map(sample_batch.shape)
twostep_regular_curves = evaluate(regular_net, "")

inner_net = icon.network_wrappers.SquaringVelocityField(networks.tallUNet2(dimension=2))

regular_net = icon.losses.BendingEnergyNet(
        inner_net
    , icon.ssd, lmbda=lmbda)
regular_net.assign_identity_map(sample_batch.shape)
onestep_regular_curves = evaluate(regular_net, "")

inner_net = icon.network_wrappers.FunctionFromVectorField(networks.tallUNet2(dimension=2))
inner_net2 = icon.network_wrappers.FunctionFromVectorField(networks.tallUNet2(dimension=2))

net = icon.losses.GradientICON(
        icon.TwoStepRegistration(inner_net, inner_net2)
    , icon.ssd, lmbda=3.5)
net.assign_identity_map(sample_batch.shape)
twostep_ddf_gradicon = evaluate(net, "")

for i, name in enumerate(twostep_consistent_curves[0]._fields):

    plt.subplot(2, 3, i + 1)
    plt.plot([getattr(c, name) for c in threestep_consistent_curves])
    plt.plot([getattr(c, name) for c in twostep_consistent_curves])
    plt.plot([getattr(c, name) for c in onestep_consistent_curves])
    plt.plot([getattr(c, name) for c in twostep_regular_curves])
    plt.plot([getattr(c, name) for c in onestep_regular_curves])
    plt.plot([getattr(c, name) for c in twostep_ddf_gradicon])

    if name=="inverse_consistency_loss":
      name = "bending_energy_loss"
    plt.title(name)
plt.subplot(2, 3, 6)
plt.plot([[0, 0, 0, 0, 0, 0]])
plt.legend(["three cons", "two cons", "one cons", "two svf", "one svf", "two gradicon"])
plt.savefig("oonf.pdf")



==> loss_landscape.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


import icon_registration as icon
import icon_registration.data
import icon_registration.networks as networks
from icon_registration.config import device

import matplotlib.pyplot as plt
import numpy as np
import torch
import torchvision.utils

ds1, ds2 = icon_registration.data.get_dataset_retina(fixed_vertical_offset=None)#100

#ds1, ds2 = icon_registration.data.get_dataset_triangles(hollow=True)

sample_batch = next(iter(ds1))[0]
plt.imshow(torchvision.utils.make_grid(sample_batch[:12], nrow=4)[0])

import icon_registration as icon


# In[2]:


def evaluate(net, prefix):
  net.train()
  net.to(device)

  optim = torch.optim.Adam(net.parameters(), lr=0.0005)
  curves = icon.train_datasets(net, optim, ds1, ds2, epochs=16)
  for i, name in enumerate(curves[0]._fields):

    plt.subplot(2, 3, i + 1)
    plt.plot([getattr(c, name) for c in curves])
    if name=="inverse_consistency_loss":
      name = "bending_energy_loss"
    plt.title(name)
  plt.tight_layout()
  plt.show()
  def show(tensor):
    plt.imshow(torchvision.utils.make_grid(tensor[:6], nrow=3)[0].cpu().detach())
    plt.xticks([])
    plt.yticks([])
  image_A = next(iter(ds1))[0].to(device)[:6]
  image_B = next(iter(ds2))[0].to(device)[:6]
  with torch.no_grad():
    print(net(image_A, image_B))
    try:
      net.prepare_for_viz(image_A, image_B)
    except:
      pass
  plt.subplot(2, 2, 1)
  plt.title("Moving Images")
  show(image_A)
  plt.subplot(2, 2, 2)
  plt.title("Fixed Images")
  show(image_B)
  plt.subplot(2, 2, 3)
  plt.title("Warped Images")
  show(net.warped_image_A)
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[0].cpu().detach())
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[1].cpu().detach())
  plt.subplot(2, 2, 4)
  plt.title("Difference Images")
  show(net.warped_image_A - image_B)
  plt.tight_layout()
  plt.show()
  plt.title("Detail of deformations")

  show(net.warped_image_A * 0)
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[0].cpu().detach(), levels=np.linspace(0, 1, 35))
  plt.contour(torchvision.utils.make_grid(net.phi_AB_vectorfield[:6], nrow=3)[1].cpu().detach(), levels=np.linspace(0, 1, 35))
  plt.show()
  plt.title("Composition of A->B and B->A transforms")
  plt.contour(net.phi_AB(net.phi_BA(net.identity_map))[0, 0].cpu().detach(), levels=35)
  plt.contour(net.phi_AB(net.phi_BA(net.identity_map))[0, 1].cpu().detach(), levels=35)
  return curves


# In[3]:


lmbda = 0.001

inner_net = icon.network_wrappers.SquaringVelocityField(networks.tallUNet2(dimension=2))

regular_net = icon.losses.BendingEnergyNet(
        inner_net
    , icon.ssd, lmbda=lmbda)
regular_net.assign_identity_map(sample_batch.shape)
onestep_regular_curves = evaluate(regular_net, "")


# In[4]:


regular_net.eval()


# In[5]:


class FixedTranslationTransform(icon.RegistrationModule):
    def __init__(self, t):
        super().__init__()
        self.register_parameter("t", torch.nn.Parameter(torch.tensor([t])))
        
    def forward(self, image_A, image_B):
        t = torch.cat([self.t, torch.tensor([0]).to(self.t.device)])
        
        return lambda coords: coords + t[None, :, None, None]
        


# In[6]:


image_A = next(iter(ds1))[0].to(device)[:]
image_B = next(iter(ds2))[0].to(device)[:]

ag = iter(ds1)
bg = iter(ds2)


# In[24]:


trans_net = FixedTranslationTransform(0.0)
trans_net = icon.losses.BendingEnergyNet(
        trans_net
    , icon.LNCC(sigma=5), lmbda=lmbda)
trans_net.assign_identity_map(sample_batch.shape)
trans_net.to(device)


# In[25]:


trans_net(image_A, image_B)


# In[26]:


import numpy as np

shifts = np.linspace(-.5, .5, 100)
losses_alone = []
gradients_alone = []
for shift in shifts:
    with torch.no_grad():
        trans_net.regis_net.t [:] = shift
    trans_net.zero_grad()
    ag = iter(ds1)
    bg = iter(ds2)
    for _ in range(8):
        image_A = next(ag)[0].to(device)[:]
        image_B = next(bg)[0].to(device)[:]
        loss = trans_net(image_A, image_B)
        loss.similarity_loss.backward()
    gradients_alone.append(trans_net.regis_net.t.grad.item())
    losses_alone.append(loss.similarity_loss.item())
    
    


# In[27]:


trans_net.regis_net.t.grad


# In[28]:


plt.plot(shifts, losses_alone)
plt.show()
plt.plot(shifts, gradients_alone)
plt.plot(shifts, shifts * 0)


# In[29]:


trans_net = FixedTranslationTransform(0.0)
compound_trans_net = icon.losses.BendingEnergyNet(
        icon.TwoStepRegistration(trans_net, regular_net.regis_net)
    , icon.LNCC(sigma=5), lmbda=lmbda)
compound_trans_net.assign_identity_map(sample_batch.shape)
compound_trans_net.to(device)


# In[32]:


import numpy as np

shifts = np.linspace(-.5, .5, 100)
losses_compound = []
gradients_compound = []
for shift in shifts:
    with torch.no_grad():
        compound_trans_net.regis_net.netPhi.t [:] = shift
    compound_trans_net.zero_grad()
    
    ag = iter(ds1)
    bg = iter(ds2)
    for _ in range(8):
        image_A = next(ag)[0].to(device)[:]
        image_B = next(bg)[0].to(device)[:]

        loss = compound_trans_net(image_A, image_B)
        loss.similarity_loss.backward()

    losses_compound.append(loss.similarity_loss.item())
    gradients_compound.append(compound_trans_net.regis_net.netPhi.t.grad.item())
    
    


# In[33]:


plt.plot(shifts, losses_alone, label="translation")
plt.plot(shifts, losses_compound, label="translation before network")
plt.xlabel("t")
plt.ylabel("similarity")
plt.legend()

plt.show()
plt.plot(shifts, gradients_alone, label="translation")
plt.plot(shifts, gradients_compound, label="translation before network")
plt.xlabel("t")
plt.ylabel("dsimilarity/dt")

plt.plot(shifts, shifts * 0)
plt.legend()


# In[ ]:





# In[ ]:





# In[ ]:





# In[ ]:





